Quasinormal modes of nonthermal fixed points

Quasinormal modes play a prominent role in relaxation of diverse physical systems to equilibria, ranging from astrophysical black holes to tiny droplets of quark-gluon plasma at RHIC and LHC accelerators. We propose that a novel kind of quasinormal modes govern the direct approach to self-similar time evolution of nonthermal fixed points, whose relevance ranges from high energy physics to cold atom gases. We utilize black hole perturbation theory techniques to compute the spectrum of these far from equilibrium quasinormal modes for a kinetic theory with a Focker-Planck collision kernel in isotropic and homogeneous states. Our conclusion is that quasinormal modes of nonthermal fixed points give rise to a tower of progressively more decaying power-law contributions. A byproduct of our analysis is a precise determination and improved understanding of the distribution function characterizing nonthermal fixed points.

==> analytical_scaling_function_for_sigma_3.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[     18833,        553]
NotebookOptionsPosition[     17911,        528]
NotebookOutlinePosition[     18303,        544]
CellTagsIndexPosition[     18260,        541]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"eqfs", "=", 
  RowBox[{
   RowBox[{"\[Sigma]3", " ", 
    RowBox[{"fs", "[", "p", "]"}]}], "+", 
   RowBox[{"p", " ", 
    RowBox[{
     RowBox[{"fs", "'"}], "[", "p", "]"}]}], "+", 
   RowBox[{"Ias", " ", 
    FractionBox["KKs", 
     SuperscriptBox["p", "2"]], 
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{
       SuperscriptBox["p", "2"], 
       RowBox[{
        RowBox[{"fs", "'"}], "[", "p", "]"}]}], ",", "p"}], "]"}]}], "+", 
   RowBox[{"Ibs", " ", 
    FractionBox["KKs", 
     SuperscriptBox["p", "2"]], 
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{
       SuperscriptBox["p", "2"], 
       SuperscriptBox[
        RowBox[{"fs", "[", "p", "]"}], "2"]}], ",", "p"}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.946701199043721*^9, 3.946701246811037*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"79cbaf9e-73d5-4a52-8373-2e2c82b82605"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Sigma]3", " ", 
   RowBox[{"fs", "[", "p", "]"}]}], "+", 
  RowBox[{"p", " ", 
   RowBox[{
    SuperscriptBox["fs", "\[Prime]",
     MultilineFunction->None], "[", "p", "]"}]}], "+", 
  FractionBox[
   RowBox[{"Ibs", " ", "KKs", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "p", " ", 
       SuperscriptBox[
        RowBox[{"fs", "[", "p", "]"}], "2"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["p", "2"], " ", 
       RowBox[{"fs", "[", "p", "]"}], " ", 
       RowBox[{
        SuperscriptBox["fs", "\[Prime]",
         MultilineFunction->None], "[", "p", "]"}]}]}], ")"}]}], 
   SuperscriptBox["p", "2"]], "+", 
  FractionBox[
   RowBox[{"Ias", " ", "KKs", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "p", " ", 
       RowBox[{
        SuperscriptBox["fs", "\[Prime]",
         MultilineFunction->None], "[", "p", "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["p", "2"], " ", 
       RowBox[{
        SuperscriptBox["fs", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "p", "]"}]}]}], ")"}]}], 
   SuperscriptBox["p", "2"]]}]], "Output",
 CellChangeTimes->{3.9467012474987698`*^9, 3.9475958417046757`*^9, 
  3.947595929914135*^9},
 CellLabel->"Out[55]=",ExpressionUUID->"4758c178-4232-442c-8b7a-a85ed9edaf05"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"reducedeqfs", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"Ibs", 
        SqrtBox["KKs"]}], 
       SqrtBox["Ias"]], "eqfs"}], "/.", 
     RowBox[{"fs", "->", 
      RowBox[{"Function", "[", 
       RowBox[{"p", ",", " ", 
        RowBox[{
         FractionBox[
          SqrtBox["Ias"], 
          RowBox[{"Ibs", " ", 
           SqrtBox["KKs"]}]], 
         RowBox[{"fs", "[", 
          FractionBox["p", 
           RowBox[{
            SqrtBox["Ias"], 
            SqrtBox["KKs"]}]], "]"}]}]}], "]"}]}]}], "/.", 
    RowBox[{"p", "->", 
     RowBox[{"p", " ", 
      SqrtBox[
       RowBox[{"Ias", " "}]], 
      SqrtBox["KKs"]}]}]}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.942917862390415*^9, 3.942917896932398*^9}, {
   3.94291853967966*^9, 3.9429185490220203`*^9}, {3.942918634066183*^9, 
   3.9429186484904213`*^9}, {3.9429186887019567`*^9, 3.9429186929019117`*^9}, 
   3.9430061395433607`*^9, {3.943006248590515*^9, 3.943006249188126*^9}, {
   3.943006972841614*^9, 3.943006980279066*^9}, {3.943009162196295*^9, 
   3.9430091625125*^9}, {3.943009236699233*^9, 3.943009238950109*^9}, {
   3.943009773866078*^9, 3.9430097874048643`*^9}, 3.946553922101486*^9, 
   3.9465540260291758`*^9, {3.946554065994151*^9, 3.946554147657836*^9}},
 CellLabel->"In[56]:=",ExpressionUUID->"eb3eedc7-7acb-4e6f-a641-392e9906dfe4"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"2", " ", 
    SuperscriptBox[
     RowBox[{"fs", "[", "p", "]"}], "2"]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "+", 
      SuperscriptBox["p", "2"]}], ")"}], " ", 
    RowBox[{
     SuperscriptBox["fs", "\[Prime]",
      MultilineFunction->None], "[", "p", "]"}]}], "+", 
   RowBox[{"p", " ", 
    RowBox[{"fs", "[", "p", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{"\[Sigma]3", "+", 
      RowBox[{"2", " ", 
       RowBox[{
        SuperscriptBox["fs", "\[Prime]",
         MultilineFunction->None], "[", "p", "]"}]}]}], ")"}]}], "+", 
   RowBox[{"p", " ", 
    RowBox[{
     SuperscriptBox["fs", "\[Prime]\[Prime]",
      MultilineFunction->None], "[", "p", "]"}]}]}], "p"]], "Output",
 CellChangeTimes->{{3.946554132303705*^9, 3.94655414797127*^9}, 
   3.946701258511344*^9, 3.947595846763053*^9, 3.947595930955765*^9},
 CellLabel->"Out[56]=",ExpressionUUID->"7624b758-c5e9-4f91-928d-0e4ca9cbafea"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DSolve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"reducedeqfs", "==", "0"}], "/.", 
    RowBox[{"\[Sigma]3", "->", "3"}]}], ",", "fs", ",", "p"}], "]"}]], "Input",\

 CellChangeTimes->{{3.947595921861321*^9, 3.947595944005434*^9}},
 CellLabel->"In[57]:=",ExpressionUUID->"5c6f7de0-3898-4277-87ff-cbcec6b40ef4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"fs", "\[Rule]", 
    RowBox[{"Function", "[", 
     RowBox[{
      RowBox[{"{", "p", "}"}], ",", 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            TemplateBox[{"2"},
             "C"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["2", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{
                  FractionBox["1", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SqrtBox[
                    RowBox[{"1", "-", 
                    RowBox[{"4", " ", 
                    TemplateBox[{"1"},
                    "C"]}]}]]}], ")"}]}]}]], " ", 
               SuperscriptBox["p", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{
                  FractionBox["1", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "-", 
                    SqrtBox[
                    RowBox[{"1", "-", 
                    RowBox[{"4", " ", 
                    TemplateBox[{"1"},
                    "C"]}]}]]}], ")"}]}]}]], " ", 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 SqrtBox[
                  RowBox[{"1", "-", 
                   RowBox[{"4", " ", 
                    TemplateBox[{"1"},
                    "C"]}]}]]}], ")"}], " ", 
               RowBox[{"Hypergeometric1F1", "[", 
                RowBox[{
                 RowBox[{
                  FractionBox["1", "4"], "-", 
                  RowBox[{
                   FractionBox["1", "4"], " ", 
                   SqrtBox[
                    RowBox[{"1", "-", 
                    RowBox[{"4", " ", 
                    TemplateBox[{"1"},
                    "C"]}]}]]}]}], ",", 
                 RowBox[{"1", "-", 
                  RowBox[{
                   FractionBox["1", "2"], " ", 
                   SqrtBox[
                    RowBox[{"1", "-", 
                    RowBox[{"4", " ", 
                    TemplateBox[{"1"},
                    "C"]}]}]]}]}], ",", 
                 RowBox[{"-", 
                  FractionBox[
                   SuperscriptBox["p", "2"], "2"]}]}], "]"}]}], "-", 
              FractionBox[
               RowBox[{
                SuperscriptBox["2", 
                 RowBox[{
                  FractionBox["1", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SqrtBox[
                    RowBox[{"1", "-", 
                    RowBox[{"4", " ", 
                    TemplateBox[{"1"},
                    "C"]}]}]]}], ")"}]}]], " ", 
                SuperscriptBox["p", 
                 RowBox[{"1", "+", 
                  RowBox[{
                   FractionBox["1", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "-", 
                    SqrtBox[
                    RowBox[{"1", "-", 
                    RowBox[{"4", " ", 
                    TemplateBox[{"1"},
                    "C"]}]}]]}], ")"}]}]}]], " ", 
                RowBox[{"(", 
                 RowBox[{
                  FractionBox["1", "4"], "-", 
                  RowBox[{
                   FractionBox["1", "4"], " ", 
                   SqrtBox[
                    RowBox[{"1", "-", 
                    RowBox[{"4", " ", 
                    TemplateBox[{"1"},
                    "C"]}]}]]}]}], ")"}], " ", 
                RowBox[{"Hypergeometric1F1", "[", 
                 RowBox[{
                  RowBox[{
                   FractionBox["5", "4"], "-", 
                   RowBox[{
                    FractionBox["1", "4"], " ", 
                    SqrtBox[
                    RowBox[{"1", "-", 
                    RowBox[{"4", " ", 
                    TemplateBox[{"1"},
                    "C"]}]}]]}]}], ",", 
                  RowBox[{"2", "-", 
                   RowBox[{
                    FractionBox["1", "2"], " ", 
                    SqrtBox[
                    RowBox[{"1", "-", 
                    RowBox[{"4", " ", 
                    TemplateBox[{"1"},
                    "C"]}]}]]}]}], ",", 
                  RowBox[{"-", 
                   FractionBox[
                    SuperscriptBox["p", "2"], "2"]}]}], "]"}]}], 
               RowBox[{"1", "-", 
                RowBox[{
                 FractionBox["1", "2"], " ", 
                 SqrtBox[
                  RowBox[{"1", "-", 
                   RowBox[{"4", " ", 
                    TemplateBox[{"1"},
                    "C"]}]}]]}]}]]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["2", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{
               FractionBox["1", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "-", 
                 SqrtBox[
                  RowBox[{"1", "-", 
                   RowBox[{"4", " ", 
                    TemplateBox[{"1"},
                    "C"]}]}]]}], ")"}]}]}]], " ", 
            SuperscriptBox["p", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{
               FractionBox["1", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SqrtBox[
                  RowBox[{"1", "-", 
                   RowBox[{"4", " ", 
                    TemplateBox[{"1"},
                    "C"]}]}]]}], ")"}]}]}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SqrtBox[
               RowBox[{"1", "-", 
                RowBox[{"4", " ", 
                 TemplateBox[{"1"},
                  "C"]}]}]]}], ")"}], " ", 
            RowBox[{"Hypergeometric1F1", "[", 
             RowBox[{
              RowBox[{
               FractionBox["1", "4"], "+", 
               RowBox[{
                FractionBox["1", "4"], " ", 
                SqrtBox[
                 RowBox[{"1", "-", 
                  RowBox[{"4", " ", 
                   TemplateBox[{"1"},
                    "C"]}]}]]}]}], ",", 
              RowBox[{"1", "+", 
               RowBox[{
                FractionBox["1", "2"], " ", 
                SqrtBox[
                 RowBox[{"1", "-", 
                  RowBox[{"4", " ", 
                   TemplateBox[{"1"},
                    "C"]}]}]]}]}], ",", 
              RowBox[{"-", 
               FractionBox[
                SuperscriptBox["p", "2"], "2"]}]}], "]"}]}], "-", 
           FractionBox[
            RowBox[{
             SuperscriptBox["2", 
              RowBox[{
               FractionBox["1", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "-", 
                 SqrtBox[
                  RowBox[{"1", "-", 
                   RowBox[{"4", " ", 
                    TemplateBox[{"1"},
                    "C"]}]}]]}], ")"}]}]], " ", 
             SuperscriptBox["p", 
              RowBox[{"1", "+", 
               RowBox[{
                FractionBox["1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    RowBox[{"4", " ", 
                    TemplateBox[{"1"},
                    "C"]}]}]]}], ")"}]}]}]], " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox["1", "4"], "+", 
               RowBox[{
                FractionBox["1", "4"], " ", 
                SqrtBox[
                 RowBox[{"1", "-", 
                  RowBox[{"4", " ", 
                   TemplateBox[{"1"},
                    "C"]}]}]]}]}], ")"}], " ", 
             RowBox[{"Hypergeometric1F1", "[", 
              RowBox[{
               RowBox[{
                FractionBox["5", "4"], "+", 
                RowBox[{
                 FractionBox["1", "4"], " ", 
                 SqrtBox[
                  RowBox[{"1", "-", 
                   RowBox[{"4", " ", 
                    TemplateBox[{"1"},
                    "C"]}]}]]}]}], ",", 
               RowBox[{"2", "+", 
                RowBox[{
                 FractionBox["1", "2"], " ", 
                 SqrtBox[
                  RowBox[{"1", "-", 
                   RowBox[{"4", " ", 
                    TemplateBox[{"1"},
                    "C"]}]}]]}]}], ",", 
               RowBox[{"-", 
                FractionBox[
                 SuperscriptBox["p", "2"], "2"]}]}], "]"}]}], 
            RowBox[{"1", "+", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              SqrtBox[
               RowBox[{"1", "-", 
                RowBox[{"4", " ", 
                 TemplateBox[{"1"},
                  "C"]}]}]]}]}]]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["2", 
              RowBox[{
               FractionBox["1", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SqrtBox[
                  RowBox[{"1", "-", 
                   RowBox[{"4", " ", 
                    TemplateBox[{"1"},
                    "C"]}]}]]}], ")"}]}]]}], " ", 
            SuperscriptBox["p", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                SqrtBox[
                 RowBox[{"1", "-", 
                  RowBox[{"4", " ", 
                   TemplateBox[{"1"},
                    "C"]}]}]]}], ")"}]}]], " ", 
            TemplateBox[{"2"},
             "C"], " ", 
            RowBox[{"Hypergeometric1F1", "[", 
             RowBox[{
              RowBox[{
               FractionBox["1", "4"], "-", 
               RowBox[{
                FractionBox["1", "4"], " ", 
                SqrtBox[
                 RowBox[{"1", "-", 
                  RowBox[{"4", " ", 
                   TemplateBox[{"1"},
                    "C"]}]}]]}]}], ",", 
              RowBox[{"1", "-", 
               RowBox[{
                FractionBox["1", "2"], " ", 
                SqrtBox[
                 RowBox[{"1", "-", 
                  RowBox[{"4", " ", 
                   TemplateBox[{"1"},
                    "C"]}]}]]}]}], ",", 
              RowBox[{"-", 
               FractionBox[
                SuperscriptBox["p", "2"], "2"]}]}], "]"}]}], "-", 
           RowBox[{
            SuperscriptBox["2", 
             RowBox[{
              FractionBox["1", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "-", 
                SqrtBox[
                 RowBox[{"1", "-", 
                  RowBox[{"4", " ", 
                   TemplateBox[{"1"},
                    "C"]}]}]]}], ")"}]}]], " ", 
            SuperscriptBox["p", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SqrtBox[
                 RowBox[{"1", "-", 
                  RowBox[{"4", " ", 
                   TemplateBox[{"1"},
                    "C"]}]}]]}], ")"}]}]], " ", 
            RowBox[{"Hypergeometric1F1", "[", 
             RowBox[{
              RowBox[{
               FractionBox["1", "4"], "+", 
               RowBox[{
                FractionBox["1", "4"], " ", 
                SqrtBox[
                 RowBox[{"1", "-", 
                  RowBox[{"4", " ", 
                   TemplateBox[{"1"},
                    "C"]}]}]]}]}], ",", 
              RowBox[{"1", "+", 
               RowBox[{
                FractionBox["1", "2"], " ", 
                SqrtBox[
                 RowBox[{"1", "-", 
                  RowBox[{"4", " ", 
                   TemplateBox[{"1"},
                    "C"]}]}]]}]}], ",", 
              RowBox[{"-", 
               FractionBox[
                SuperscriptBox["p", "2"], "2"]}]}], "]"}]}]}], ")"}]}], 
        ")"}]}]}], "]"}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.947595944527495*^9},
 CellLabel->"Out[57]=",ExpressionUUID->"b5896da2-adb9-4ffa-a058-3443e715cb6c"]
}, Open  ]]
},
WindowSize->{1470, 891},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"14.1 for Mac OS X ARM (64-bit) (July 16, 2024)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"d0a38989-1128-4282-8e76-2444eb258692"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[576, 22, 887, 28, 46, "Input",ExpressionUUID->"79cbaf9e-73d5-4a52-8373-2e2c82b82605"],
Cell[1466, 52, 1316, 38, 54, "Output",ExpressionUUID->"4758c178-4232-442c-8b7a-a85ed9edaf05"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2819, 95, 1404, 36, 54, "Input",ExpressionUUID->"eb3eedc7-7acb-4e6f-a641-392e9906dfe4"],
Cell[4226, 133, 970, 27, 53, "Output",ExpressionUUID->"7624b758-c5e9-4f91-928d-0e4ca9cbafea"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5233, 165, 335, 8, 29, "Input",ExpressionUUID->"5c6f7de0-3898-4277-87ff-cbcec6b40ef4"],
Cell[5571, 175, 12324, 350, 327, "Output",ExpressionUUID->"b5896da2-adb9-4ffa-a058-3443e715cb6c"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


